Rauzy induction of polygon partitions and toral $\mathbb{Z}^2$-rotations

We extend the notion of Rauzy induction of interval exchange transformations to the case of toral $\mathbb{Z}^2$-rotation, i.e., $\mathbb{Z}^2$-action defined by rotations on a 2-torus. If $\mathcal{X}_{\mathcal{P},R}$ denotes the symbolic dynamical system corresponding to a partition $\mathcal{P}$ and $\mathbb{Z}^2$-action $R$ such that $R$ is Cartesian on a sub-domain $W$, we express the 2-dimensional configurations in $\mathcal{X}_{\mathcal{P},R}$ as the image under a $2$-dimensional morphism (up to a shift) of a configuration in $\mathcal{X}_{\widehat{\mathcal{P}}|_W,\widehat{R}|_W}$ where $\widehat{\mathcal{P}}|_W$ is the induced partition and $\widehat{R}|_W$ is the induced $\mathbb{Z}^2$-action on $W$. We focus on one example $\mathcal{X}_{\mathcal{P}_0,R_0}$ for which we obtain an eventually periodic sequence of 2-dimensional morphisms. We prove that it is the same as the substitutive structure of the minimal subshift $X_0$ of the Jeandel-Rao Wang shift computed in an earlier work by the author. As a consequence, $\mathcal{P}_0$ is a Markov partition for the associated toral $\mathbb{Z}^2$-rotation $R_0$. It also implies that the subshift $X_0$ is uniquely ergodic and is isomorphic to the toral $\mathbb{Z}^2$-rotation $R_0$ which can be seen as a generalization for 2-dimensional subshifts of the relation between Sturmian sequences and irrational rotations on a circle. Batteries included: the algorithms and code to reproduce the proofs are provided.

==> create_images.sage <==
# -*- coding: utf-8 -*-
r"""
Code to generate the images of the article "Rauzy induction of polygon
partitions and toral `Z^2`-rotations".

First install the optional SageMath package slabbe>=0.6.1::

    $ sage -pip install slabbe

Then::

    $ sage create_images.sage

"""

# Import everything which is computed in the proofs of the article
from slabbe.arXiv_1906_01104 import *
print('fin du calcul des partitions induites')

# Create the directory of the images if not already existing
DIR = 'SageCreation/'
import os
if not os.path.exists(DIR):
    os.mkdir(DIR)

#####################
# Axis
#####################
def axis_HV(horizontal_axis=[0,1,-1,-2], vertical_axis=[0,1,-1,-2], boundary_shift=.15):
    lines = []
    if horizontal_axis:
        lines.append(r'\def\p{1.61803398874989}   % phi')
        lines.append(r'\def\t{0.02}   % ticks length')
        #lines.append(r'\draw (-\t,0) -- (1+\t,0);')
        L = []
        if 'zero' in horizontal_axis:
            L.append(r'0/0/{}cm'.format(boundary_shift))
        if 0 in horizontal_axis:
            L.append(r'1/1/-{}cm'.format(boundary_shift))
        if 1 in horizontal_axis:
            L.append(r'    \p  /\varphi/0cm')
        if -4 in horizontal_axis:
            L.append(r'    5-3*\p/\frac{1}{\varphi^{4}}/0cm')
        if -3 in horizontal_axis:
            L.append(r'    2*\p-3/\frac{1}{\varphi^{3}}/0cm')
        if -2 in horizontal_axis:
            L.append(r'    2-\p  /\frac{1}{\varphi^{2}}/0cm')
        if -1 in horizontal_axis:
            L.append(r'    \p-1  /\frac{1}{\varphi}/0cm')
        lines.append(r'\foreach \x/\label/\xshift in {{{}}}'.format(','.join(L)))
        lines.append(r'\draw (\x,0+\t) -- (\x,0-\t) node[below,xshift=\xshift] {$\label$};')
    if vertical_axis:
        #lines.append(r'\draw (0,-\t) -- (0,1+\t);')
        L = []
        if 'zero' in vertical_axis:
            L.append(r'0/0')
        if 0 in vertical_axis:
            L.append(r'1/1')
        if 1 in vertical_axis:
            L.append(r'    \p  /\varphi')
        if -3 in vertical_axis:
            L.append(r'    2*\p-3/\frac{1}{\varphi^{3}}')
        if -2 in vertical_axis:
            L.append(r'    2-\p  /\frac{1}{\varphi^{2}}')
        if -1 in vertical_axis:
            L.append(r'    \p-1  /\frac{1}{\varphi}')
        lines.append(r'\foreach \x/\label in {{{}}}'.format(','.join(L)))
        lines.append(r'\draw (\t,\x) -- (-\t,\x) node[left] {$\label$};')
    return '\n'.join(lines)

#####################
# Axis
#####################
options = dict(fontsize=r'\footnotesize', scale=4)
HV1 = axis_HV(horizontal_axis=['zero',0,1,-1,-2,-3,-4],
              vertical_axis=['zero',0,-1],boundary_shift=0)
HV3 = axis_HV(horizontal_axis=['zero',0,-1,-2,-3,-4],
              vertical_axis=['zero',0,-1],boundary_shift=0)
HV4 = axis_HV(horizontal_axis=['zero',-1,-2,-3,-4],
              vertical_axis=['zero',0,-1],boundary_shift=0)
HV5 = axis_HV(horizontal_axis=['zero',-1,-2,-3,-4],
              vertical_axis=['zero',-1,-3],boundary_shift=0)
HV5_scaled = axis_HV(horizontal_axis=['zero',0,-1,-2,-3],
              vertical_axis=['zero',0,-1],boundary_shift=0)
HV6 = axis_HV(horizontal_axis=['zero',-1,-2,-3],
              vertical_axis=['zero',0,-1],boundary_shift=0)
HV7 = axis_HV(horizontal_axis=['zero',-1,-2,-3],
              vertical_axis=['zero',-1,-3],boundary_shift=0)
HV7_scaled = axis_HV(horizontal_axis=['zero',0,-1,-2,-3],
              vertical_axis=['zero',0,-1,-2],boundary_shift=0)
HV8 = axis_HV(horizontal_axis=['zero',-1,-2,-3],
              vertical_axis=['zero',0,-1,-2],boundary_shift=0)
HV9 = axis_HV(horizontal_axis=['zero',-1,-2,-3],
              vertical_axis=['zero',-1,-2,-3],boundary_shift=0)
HV_PU = axis_HV(horizontal_axis=['zero',0,-1,-2],
              vertical_axis=['zero',0,-1,-2],boundary_shift=0)

#####################
# Partitions as tikz
#####################
P1.tikz(extra_code=HV1, **options).tex(DIR+'partition_JR_P1.tex',include_header=False) 
P3.tikz(extra_code=HV3, **options).tex(DIR+'partition_JR_P3.tex',include_header=False) 
P4.tikz(extra_code=HV4, **options).tex(DIR+'partition_JR_P4.tex',include_header=False) 
P5.tikz(extra_code=HV5, **options).tex(DIR+'partition_JR_P5.tex',include_header=False) 
P5_scaled.tikz(extra_code=HV5_scaled, **options).tex(DIR+'partition_JR_P5_scaled.tex',include_header=False) 
P6.tikz(extra_code=HV6, **options).tex(DIR+'partition_JR_P6.tex',include_header=False) 
P7.tikz(extra_code=HV7, **options).tex(DIR+'partition_JR_P7.tex',include_header=False) 
P7_scaled.tikz(extra_code=HV7_scaled, **options).tex(DIR+'partition_JR_P7_scaled.tex',include_header=False) 
P8.tikz(extra_code=HV8, **options).tex(DIR+'partition_JR_P8.tex',include_header=False) 
P9.tikz(extra_code=HV9, **options).tex(DIR+'partition_JR_P9.tex',include_header=False) 
P9_scaled.tikz(extra_code=HV7_scaled, **options).tex(DIR+'partition_JR_P9_scaled.tex',include_header=False) 
P10.tikz(extra_code=HV8, **options).tex(DIR+'partition_JR_P10.tex',include_header=False) 

#####################
# Partitions as pdf
#####################
P1.tikz(extra_code=HV1, **options).pdf(DIR+'partition_JR_P1.pdf') 
P3.tikz(extra_code=HV3, **options).pdf(DIR+'partition_JR_P3.pdf') 
P4.tikz(extra_code=HV4, **options).pdf(DIR+'partition_JR_P4.pdf') 
P5.tikz(extra_code=HV5, **options).pdf(DIR+'partition_JR_P5.pdf') 
P5_scaled.tikz(extra_code=HV5_scaled, **options).pdf(DIR+'partition_JR_P5_scaled.pdf') 
P6.tikz(extra_code=HV6, **options).pdf(DIR+'partition_JR_P6.pdf') 
P7.tikz(extra_code=HV7, **options).pdf(DIR+'partition_JR_P7.pdf') 
P7_scaled.tikz(extra_code=HV7_scaled, **options).pdf(DIR+'partition_JR_P7_scaled.pdf') 
P8.tikz(extra_code=HV8, **options).pdf(DIR+'partition_JR_P8.pdf') 
P9.tikz(extra_code=HV9, **options).pdf(DIR+'partition_JR_P9.pdf') 
P9_scaled.tikz(extra_code=HV7_scaled, **options).pdf(DIR+'partition_JR_P9_scaled.pdf') 
P10.tikz(extra_code=HV8, **options).pdf(DIR+'partition_JR_P10.pdf') 

#######################
# Substitutions \beta_i
#######################
from slabbe.write_to_file import write_str_to_file
write_str_to_file(beta0._latex_(ncolumns=7), DIR+'JR_beta_0.tex')
write_str_to_file(beta2._latex_(ncolumns=2), DIR+'JR_beta_2.tex')
write_str_to_file(beta3._latex_(ncolumns=2), DIR+'JR_beta_3.tex')
write_str_to_file(beta4._latex_(ncolumns=3), DIR+'JR_beta_4.tex')
write_str_to_file(beta5._latex_(ncolumns=2), DIR+'JR_beta_5.tex')
write_str_to_file(beta6._latex_(ncolumns=3), DIR+'JR_beta_6.tex')
write_str_to_file(beta7._latex_(ncolumns=2), DIR+'JR_beta_7.tex')
write_str_to_file(beta8._latex_(ncolumns=3), DIR+'JR_beta_8.tex')
write_str_to_file(beta9._latex_(ncolumns=2), DIR+'JR_beta_9.tex')
write_str_to_file(tau._latex_(ncolumns=7), DIR+'JR_perm8to10.tex')
write_str_to_file(self_similarity_P8._latex_(ncolumns=5), DIR+'JR_selfP8.tex')
write_str_to_file(self_sim_PU_deduced._latex_(ncolumns=5), DIR+'JR_selfPU.tex')

#####################
# Partition PU
#####################

from slabbe.arXiv_1903_06137 import self_similar_19_atoms_partition
PU = self_similar_19_atoms_partition()
PU.tikz(extra_code=HV_PU, **options).pdf(DIR+'partition_PU.pdf')
PU.tikz(extra_code=HV_PU, **options).tex(DIR+'partition_PU.tex', include_header=False)


